NLO gravitational quartic-in-spin interaction

In this paper we derive for the first time the complete gravitational quartic-in-spin interaction of generic compact binaries at the next-to-leading order in the post-Newtonian (PN) expansion. The derivation builds on the effective field theory for gravitating spinning objects, and its recent extensions, in which new type of worldline couplings should be considered, as well as on the extension of the effective action of a spinning particle to quadratic order in the curvature. The latter extension entails a new Wilson coefficient that appears in this sector. This work pushes the precision frontier with spins at the fifth PN (5PN) order for maximally-spinning compact objects, and at the same time informs us of the gravitational Compton scattering with higher spins.

==> results.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    866854,      26750]
NotebookOptionsPosition[    857516,      26577]
NotebookOutlinePosition[    857858,      26592]
CellTagsIndexPosition[    857815,      26589]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Feynman diagrams", "Section",
 CellChangeTimes->{{3.807085772957101*^9, 
  3.8070857779530077`*^9}},ExpressionUUID->"0c703938-f44e-4957-822d-\
c0a81dc282bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figure2a1", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"105", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"ddS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "3"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"ddS", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "3"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "3"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "3"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"105", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"ddS", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "3"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "3"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"105", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"6", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"105", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"v", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"ddS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "3"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "3"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"v", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"v", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"6", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "2", "]"}], ",", 
        RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"105", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "2", "]"}], ",", 
        RowBox[{"v", "[", "2", "]"}]}], "]"}], "2"], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "2", "]"}], ",", 
        RowBox[{"v", "[", "2", "]"}]}], "]"}], "2"], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"315", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"75", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"45", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"9", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"45", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"315", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"45", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"45", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"9", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"75", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]]}]}]], "Input",
 CellChangeTimes->{{3.8070028074985123`*^9, 
  3.807002810412018*^9}},ExpressionUUID->"cc413a40-0879-41bc-b835-\
197b18782a3e"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"ddS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"ddS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"ddS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"6", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"ddS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"315", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"75", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"45", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"9", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"45", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"315", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"45", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"45", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"9", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"75", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]]}]], "Output",
 CellChangeTimes->{3.807002811108869*^9, 
  3.8071741813126373`*^9},ExpressionUUID->"5a57a47f-4c0a-419f-9220-\
f7a7bd599e97"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figure2a2", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "3"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"105", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"105", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"945", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "3"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "3"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "3"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "3"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "3"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "3"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "3"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"105", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"9", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "3"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"105", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "3"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"105", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"105", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"105", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"9", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"45", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"105", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"105", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"105", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"9", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]]}]}]], "Input",
 CellChangeTimes->{{3.807002893449519*^9, 
  3.80700289632197*^9}},ExpressionUUID->"943e56c9-b855-4993-80ab-\
8881e9aeb23e"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"945", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"9", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"9", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"45", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"9", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]]}]], "Output",
 CellChangeTimes->{3.807002896887541*^9, 
  3.8071741814474783`*^9},ExpressionUUID->"f3e1dacc-5809-4b37-9a0c-\
a6d0498d4c3d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"2", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"figure2a2", ",", 
    RowBox[{
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", "n"}], "]"}], 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", "n"}], "]"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.807034430313463*^9, 3.807034857356469*^9}, {
   3.807035549134927*^9, 3.807035781605831*^9}, {3.807037193637375*^9, 
   3.807037231320594*^9}, 3.807037286724568*^9, {3.8070378143088303`*^9, 
   3.80703783403201*^9}, {3.807082097798574*^9, 3.807082652569603*^9}, {
   3.80708275970555*^9, 3.8070828342961197`*^9}, {3.807082994731682*^9, 
   3.8070830897521276`*^9}, {3.80708317975413*^9, 
   3.807083194478794*^9}},ExpressionUUID->"687ac432-617f-4642-a63e-\
613b70fe979d"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.807034451088895*^9, 3.8070345596011543`*^9}, {
   3.807034595285069*^9, 3.807034705727158*^9}, {3.807034736505487*^9, 
   3.80703485808735*^9}, {3.80703555254639*^9, 3.8070357823457623`*^9}, {
   3.807037203472032*^9, 3.8070372319409933`*^9}, 3.807037286980399*^9, {
   3.807037826616239*^9, 3.807037834476296*^9}, {3.807082103120903*^9, 
   3.80708212691752*^9}, {3.807082161361525*^9, 3.807082536209881*^9}, {
   3.8070825674014482`*^9, 3.807082655163191*^9}, {3.8070827679480963`*^9, 
   3.80708283457656*^9}, {3.8070830103899717`*^9, 3.807083090310853*^9}, {
   3.8070831838725367`*^9, 3.807083194883686*^9}, 
   3.8071741815004263`*^9},ExpressionUUID->"19ab78e3-f064-49bf-afdb-\
d7e421c2fe8a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figure2a3", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "3"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"12", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "3"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"30", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "3"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "3"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "3"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"12", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "3"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"30", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"8", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "3"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"6", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "3"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "3"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"6", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"6", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"12", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"6", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"6", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"6", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"12", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"105", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"60", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"6", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubscriptBox["m", "1"], " ", 
     SubscriptBox["m", "2"]}]]}]}]], "Input",
 CellChangeTimes->{{3.806999866515929*^9, 
  3.806999870244916*^9}},ExpressionUUID->"be69bf82-060e-43bb-aca1-\
ce7d3c6e17b8"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"12", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"30", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"12", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"30", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"6", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"12", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"6", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"6", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"12", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"60", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]]}]], "Output",
 CellChangeTimes->{3.806999872339856*^9, 
  3.8071741815540667`*^9},ExpressionUUID->"324be60a-5ea7-4349-ba7c-\
10fdd917b12f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figure2b1", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"35", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"a", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"a", "[", "1", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"a", "[", "2", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"10", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"35", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"35", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"v", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"a", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"a", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"v", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"175", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"25", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"25", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"35", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"10", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"10", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"v", "[", "2", "]"}]}], "]"}], "2"], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"35", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"85", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"17", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"105", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"45", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"65", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"13", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"105", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"45", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"65", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"13", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"105", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"45", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"65", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"13", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]]}]}]], "Input",
 CellChangeTimes->{{3.806918983202589*^9, 
  3.806918986774582*^9}},ExpressionUUID->"c806bc42-b7b4-4b1d-8bce-\
a6c3589c5ba4"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"35", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"a", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"a", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"a", "[", "2", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"10", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"35", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"35", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"a", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"a", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"175", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"25", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"25", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"35", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"10", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"10", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"35", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"85", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"17", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"45", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"65", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"13", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"45", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"65", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"13", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"45", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"65", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"13", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]]}]], "Output",
 CellChangeTimes->{3.80691898773921*^9, 
  3.807174181621138*^9},ExpressionUUID->"8fe38406-d835-40b0-9e3c-\
6115979281b2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figure2b2", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "3"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"35", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"105", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"315", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "3"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "3"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "3"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"6", " ", 
     SuperscriptBox["r", "3"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "3"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"105", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"12", " ", 
     SuperscriptBox["r", "3"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"35", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"105", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"105", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"35", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"35", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"35", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]]}]}]], "Input",
 CellChangeTimes->{{3.806934768538015*^9, 
  3.806934771135055*^9}},ExpressionUUID->"70b7b6de-a575-422f-a70e-\
a7ecc9476e08"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"35", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"315", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"6", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"12", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"35", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"35", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"35", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"35", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]]}]], "Output",
 CellChangeTimes->{3.806934771813694*^9, 
  3.8071741816900053`*^9},ExpressionUUID->"b15ac02b-c33e-46bb-81b9-\
a1740898b985"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figure2b3", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"70", " ", "G", " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{"n", ",", 
         RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
      SubscriptBox["C", 
       SubsuperscriptBox["BS", "1", "3"]]}], 
     RowBox[{
      SuperscriptBox["r", "5"], " ", 
      SubsuperscriptBox["m", "1", "2"]}]]}], "+", 
   FractionBox[
    RowBox[{"10", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"20", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"70", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"10", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"20", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"70", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"30", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"40", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"8", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"70", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"30", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"40", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"8", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]]}]}]], "Input",
 CellChangeTimes->{{3.806932991554656*^9, 
  3.806932994970222*^9}},ExpressionUUID->"e8c3f864-2b8e-459f-a1c5-\
3ae6d380dbc4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"70", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]]}], "+", 
  FractionBox[
   RowBox[{"10", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"20", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"70", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"10", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"20", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"70", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"30", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"40", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"70", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"30", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"40", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]]}]], "Output",
 CellChangeTimes->{3.80693299578712*^9, 
  3.80717418174942*^9},ExpressionUUID->"4ef668c1-c13a-49a4-a074-f27f184f189f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figure2b4", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"5", " ", "G", " ", 
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"dS", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
      SubscriptBox["C", 
       SubsuperscriptBox["BS", "1", "3"]]}], 
     RowBox[{
      SuperscriptBox["r", "4"], " ", 
      SubsuperscriptBox["m", "1", "2"]}]]}], "+", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"35", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"35", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"10", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"10", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"35", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"35", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"20", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"35", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"10", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]]}]}]], "Input",
 CellChangeTimes->{{3.806863232938673*^9, 
  3.80686324270564*^9}},ExpressionUUID->"b19ade3c-effd-4b2e-88a9-\
b856c04b5ae1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]]}], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"35", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"35", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"10", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"10", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"35", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"35", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"20", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"35", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"10", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]]}]], "Output",
 CellChangeTimes->{3.806863245050415*^9, 
  3.8071741818084917`*^9},ExpressionUUID->"5f9e9ba9-59fa-4b5b-9269-\
c332b2de7f51"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figure2c1", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"35", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "+", 
   FractionBox[
    RowBox[{"G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"ddS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "3"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "+", 
   FractionBox[
    RowBox[{"G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "3"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "+", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{
     SuperscriptBox["r", "3"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "-", 
   FractionBox[
    RowBox[{"G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"dS", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["r", "3"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "+", 
   FractionBox[
    RowBox[{"G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"dS", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "3"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "+", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"ddS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "3"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"a", "[", "1", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "-", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "-", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"ddS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"6", " ", 
     SuperscriptBox["r", "3"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "-", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"6", " ", 
     SuperscriptBox["r", "3"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "-", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"a", "[", "1", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "-", 
   FractionBox[
    RowBox[{"35", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "+", 
   FractionBox[
    RowBox[{"105", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "-", 
   FractionBox[
    RowBox[{"45", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "+", 
   FractionBox[
    RowBox[{"9", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "+", 
   FractionBox[
    RowBox[{"105", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "-", 
   FractionBox[
    RowBox[{"45", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "+", 
   FractionBox[
    RowBox[{"9", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]]}]}]], "Input",
 CellChangeTimes->{{3.8068612214162073`*^9, 
  3.806861224270005*^9}},ExpressionUUID->"e33dd520-3a3e-4152-bdcc-\
d6e20897ca4f"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"35", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"ddS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "3"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"ddS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"a", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"ddS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"6", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"6", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"a", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"35", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"45", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"9", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"45", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"9", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]]}]], "Output",
 CellChangeTimes->{3.806861224952023*^9, 
  3.807174181864842*^9},ExpressionUUID->"65f305e6-5d4e-4366-9fba-\
a3e890a2d655"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figure2c2", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"35", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "-", 
   FractionBox[
    RowBox[{"315", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "+", 
   FractionBox[
    RowBox[{"105", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "+", 
   FractionBox[
    RowBox[{"35", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "+", 
   FractionBox[
    RowBox[{"35", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "+", 
   FractionBox[
    RowBox[{"35", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]]}]}]], "Input",
 CellChangeTimes->{{3.8068617976789417`*^9, 
  3.806861799860375*^9}},ExpressionUUID->"a3ec64d4-4f7e-43b5-8760-\
ebde3cbdc44a"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"35", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"315", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"35", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"35", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"35", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]]}]], "Output",
 CellChangeTimes->{3.806861800741954*^9, 
  3.807174181919483*^9},ExpressionUUID->"7c79bd1a-f970-4c33-8011-\
4f5fc2245fde"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figure2c3", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "-", 
   FractionBox[
    RowBox[{"35", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "5"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]]}]}]], "Input",
 CellChangeTimes->{{3.806860994015974*^9, 
  3.806861003156904*^9}},ExpressionUUID->"f8946642-9cd9-4e58-b834-\
695de035eaf6"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"35", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]]}]], "Output",
 CellChangeTimes->{3.806861015185568*^9, 
  3.807174181969636*^9},ExpressionUUID->"ce541974-b116-40e0-b6ca-\
b00e7add97cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figure3a1", "=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["G", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"95", " ", 
        SuperscriptBox[
         RowBox[{"dot", "[", 
          RowBox[{"n", ",", 
           RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"]}], "-", 
       RowBox[{"81", " ", 
        SuperscriptBox[
         RowBox[{"dot", "[", 
          RowBox[{"n", ",", 
           RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"S", "[", "1", "]"}], ",", 
          RowBox[{"S", "[", "1", "]"}]}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"S", "[", "1", "]"}], ",", 
           RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"]}]}], ")"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubsuperscriptBox["m", "2", "2"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "6"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]]}]}]], "Input",
 CellChangeTimes->{{3.806862833125791*^9, 
  3.806862836240363*^9}},ExpressionUUID->"634a76da-2f93-44f4-9360-\
a0e7b50bce31"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"95", " ", 
       SuperscriptBox[
        RowBox[{"dot", "[", 
         RowBox[{"n", ",", 
          RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"]}], "-", 
      RowBox[{"81", " ", 
       SuperscriptBox[
        RowBox[{"dot", "[", 
         RowBox[{"n", ",", 
          RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"S", "[", "1", "]"}], ",", 
         RowBox[{"S", "[", "1", "]"}]}], "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"S", "[", "1", "]"}], ",", 
          RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"]}]}], ")"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubsuperscriptBox["m", "2", "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]]}]], "Output",
 CellChangeTimes->{3.80686283709765*^9, 
  3.807174181979382*^9},ExpressionUUID->"4cc4ee19-7e30-4a4f-aa1d-\
1119c6e45f2a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figure3a2", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"35", " ", 
      SuperscriptBox["G", "2"], " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{"n", ",", 
         RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"], " ", 
      SubscriptBox["C", 
       SubsuperscriptBox["ES", "1", "4"]], " ", 
      SubscriptBox["m", "2"]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["r", "6"], " ", 
      SubsuperscriptBox["m", "1", "2"]}]]}], "+", 
   FractionBox[
    RowBox[{"15", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "6"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "6"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]]}]}]], "Input",
 CellChangeTimes->{{3.8068627413020067`*^9, 
  3.8068627452464647`*^9}},ExpressionUUID->"9a91d0e5-0da4-45cd-b3d3-\
2c7818a656a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"35", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "4"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "6"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]]}], "+", 
  FractionBox[
   RowBox[{"15", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]]}]], "Output",
 CellChangeTimes->{3.8068627462836847`*^9, 
  3.807174182030877*^9},ExpressionUUID->"866d353c-7b9a-45c8-ba3c-\
ea69b1547d0f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figure3b1", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"147", " ", 
      SuperscriptBox["G", "2"], " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{"n", ",", 
         RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
      SubscriptBox["C", 
       SubsuperscriptBox["BS", "1", "3"]], " ", 
      SubscriptBox["m", "2"]}], 
     RowBox[{
      SuperscriptBox["r", "6"], " ", 
      SubsuperscriptBox["m", "1", "2"]}]]}], "+", 
   FractionBox[
    RowBox[{"63", " ", 
     SuperscriptBox["G", "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"61", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"35", " ", 
     SuperscriptBox["G", "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["r", "6"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]]}]}]], "Input",
 CellChangeTimes->{{3.807087045755415*^9, 
  3.807087048330338*^9}},ExpressionUUID->"1a8475da-aa6e-49ed-9476-\
9203d1031eb9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"147", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]]}], "+", 
  FractionBox[
   RowBox[{"63", " ", 
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"61", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"35", " ", 
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]]}]], "Output",
 CellChangeTimes->{3.807087049036604*^9, 
  3.807174182079379*^9},ExpressionUUID->"299d0a50-07d6-4000-a8dd-\
21eb4f8c6d53"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figure3b2", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"70", " ", 
      SuperscriptBox["G", "2"], " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{"n", ",", 
         RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
      SubscriptBox["C", 
       SubsuperscriptBox["BS", "1", "3"]]}], 
     RowBox[{
      SuperscriptBox["r", "6"], " ", 
      SubscriptBox["m", "1"]}]]}], "+", 
   FractionBox[
    RowBox[{"30", " ", 
     SuperscriptBox["G", "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubscriptBox["m", "1"]}]], "+", 
   FractionBox[
    RowBox[{"30", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubscriptBox["m", "1"]}]], "-", 
   FractionBox[
    RowBox[{"6", " ", 
     SuperscriptBox["G", "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubscriptBox["m", "1"]}]]}]}]], "Input",
 CellChangeTimes->{{3.8070870816074543`*^9, 
  3.807087084383462*^9}},ExpressionUUID->"e0903262-62dd-4170-b419-\
0f3ec1a04e89"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"70", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubscriptBox["m", "1"]}]]}], "+", 
  FractionBox[
   RowBox[{"30", " ", 
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "+", 
  FractionBox[
   RowBox[{"30", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]]}]], "Output",
 CellChangeTimes->{3.807087085101226*^9, 
  3.8071741821306953`*^9},ExpressionUUID->"fdf14571-1bf0-4606-89c4-\
5d930255f5c9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figure3c1", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"108", " ", 
      SuperscriptBox["G", "2"], " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{"n", ",", 
         RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{"n", ",", 
         RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
      SubscriptBox["C", 
       SubsuperscriptBox["ES", "1", "2"]], " ", 
      SubscriptBox["C", 
       SubsuperscriptBox["ES", "2", "2"]]}], 
     RowBox[{
      SuperscriptBox["r", "6"], " ", 
      SubscriptBox["m", "1"]}]]}], "+", 
   FractionBox[
    RowBox[{"18", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubscriptBox["m", "1"]}]], "+", 
   FractionBox[
    RowBox[{"54", " ", 
     SuperscriptBox["G", "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubscriptBox["m", "1"]}]], "-", 
   FractionBox[
    RowBox[{"9", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "6"], " ", 
     SubscriptBox["m", "1"]}]], "+", 
   FractionBox[
    RowBox[{"18", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubscriptBox["m", "1"]}]], "-", 
   FractionBox[
    RowBox[{"9", " ", 
     SuperscriptBox["G", "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "6"], " ", 
     SubscriptBox["m", "1"]}]]}]}]], "Input",
 CellChangeTimes->{{3.807086864604816*^9, 
  3.807086868062656*^9}},ExpressionUUID->"91639eb6-7efd-4806-bdb0-\
b13e99068245"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"108", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "2", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubscriptBox["m", "1"]}]]}], "+", 
  FractionBox[
   RowBox[{"18", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "+", 
  FractionBox[
   RowBox[{"54", " ", 
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "-", 
  FractionBox[
   RowBox[{"9", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "+", 
  FractionBox[
   RowBox[{"18", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "-", 
  FractionBox[
   RowBox[{"9", " ", 
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]]}]], "Output",
 CellChangeTimes->{3.807086869007491*^9, 
  3.807174182184057*^9},ExpressionUUID->"2d0ea919-7a63-476f-93fb-\
8c4f5cf756ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figure3c2", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"9", " ", 
      SuperscriptBox["G", "2"], " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{"n", ",", 
         RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"], " ", 
      SubsuperscriptBox["C", 
       SubsuperscriptBox["ES", "1", "2"], "2"], " ", 
      SubscriptBox["m", "2"]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["r", "6"], " ", 
      SubsuperscriptBox["m", "1", "2"]}]]}], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubsuperscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"], "2"], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "6"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     SubsuperscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"], "2"], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "6"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]]}]}]], "Input",
 CellChangeTimes->{{3.807085509463482*^9, 
  3.8070855121108437`*^9}},ExpressionUUID->"b63f0ae5-dc8d-488e-84f2-\
bb7fad5e799f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"9", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"], " ", 
     SubsuperscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"], "2"], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "6"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]]}], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubsuperscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"], "2"], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SubsuperscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"], "2"], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]]}]], "Output",
 CellChangeTimes->{3.807085513063236*^9, 
  3.8071741822285624`*^9},ExpressionUUID->"3ec0589f-fed3-4eef-aef0-\
bb1270194bcb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figure3d1", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"9", " ", 
      SuperscriptBox["G", "2"], " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{"n", ",", 
         RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{"n", ",", 
         RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
      SubscriptBox["C", 
       SubsuperscriptBox["ES", "1", "2"]]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "6"], " ", 
      SubscriptBox["m", "1"]}]]}], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "6"], " ", 
     SubscriptBox["m", "1"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["G", "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubscriptBox["m", "1"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "6"], " ", 
     SubscriptBox["m", "1"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["G", "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "6"], " ", 
     SubscriptBox["m", "1"]}]]}]}]], "Input",
 CellChangeTimes->{{3.807086403495517*^9, 
  3.8070864085863457`*^9}},ExpressionUUID->"a3e8f118-1510-4183-9b61-\
fd25e9c9d2aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"9", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "6"], " ", 
     SubscriptBox["m", "1"]}]]}], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]]}]], "Output",
 CellChangeTimes->{3.807086409837171*^9, 
  3.807174182276039*^9},ExpressionUUID->"7a71f3a9-216b-43ac-9535-\
26142805afdf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figure3d2", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"18", " ", 
      SuperscriptBox["G", "2"], " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{"n", ",", 
         RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
      SubscriptBox["C", 
       SubsuperscriptBox["ES", "1", "2"]]}], 
     RowBox[{
      SuperscriptBox["r", "6"], " ", 
      SubscriptBox["m", "1"]}]]}], "+", 
   FractionBox[
    RowBox[{"6", " ", 
     SuperscriptBox["G", "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubscriptBox["m", "1"]}]], "+", 
   FractionBox[
    RowBox[{"6", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubscriptBox["m", "1"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["G", "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubscriptBox["m", "1"]}]]}]}]], "Input",
 CellChangeTimes->{{3.807085647109458*^9, 
  3.8070856571057673`*^9}},ExpressionUUID->"08282cfc-da0b-41cc-acf9-\
1865ad919af6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"18", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubscriptBox["m", "1"]}]]}], "+", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "+", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]]}]], "Output",
 CellChangeTimes->{3.807085658193499*^9, 
  3.807174182324182*^9},ExpressionUUID->"e90cc1d7-b784-4677-821e-\
c8d9b87c8032"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figure4a1", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"32", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"12", " ", 
     SuperscriptBox["G", "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["G", "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["r", "6"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]]}]}]], "Input",
 CellChangeTimes->{{3.8070875126772413`*^9, 
  3.807087515133051*^9}},ExpressionUUID->"f83c40d6-f063-4dde-a658-\
31dfb22f9770"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"32", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"12", " ", 
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]]}]], "Output",
 CellChangeTimes->{3.807087516559946*^9, 
  3.807174182371169*^9},ExpressionUUID->"cf96726d-fc25-4511-b843-\
1905fd8ae7b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figure4a2", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"30", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubscriptBox["m", "1"]}]], "-", 
   FractionBox[
    RowBox[{"12", " ", 
     SuperscriptBox["G", "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubscriptBox["m", "1"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubscriptBox["m", "1"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["G", "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubscriptBox["m", "1"]}]]}]}]], "Input",
 CellChangeTimes->{{3.807087247851631*^9, 
  3.8070872518644543`*^9}},ExpressionUUID->"cd7b4a4b-1e03-4e3a-8430-\
b4d514fec7b8"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"30", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "-", 
  FractionBox[
   RowBox[{"12", " ", 
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]]}]], "Output",
 CellChangeTimes->{3.8070872524109573`*^9, 
  3.8071741824618273`*^9},ExpressionUUID->"59fcefa1-8626-4b50-a751-\
a0ffd509f253"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figure4a3", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["G", "2"], " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{"n", ",", 
         RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"], " ", 
      SubscriptBox["C", 
       SubsuperscriptBox["BS", "1", "3"]], " ", 
      SubscriptBox["m", "2"]}], 
     RowBox[{
      SuperscriptBox["r", "6"], " ", 
      SubsuperscriptBox["m", "1", "2"]}]]}], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]]}]}]], "Input",
 CellChangeTimes->{{3.80708720119727*^9, 
  3.8070872047139997`*^9}},ExpressionUUID->"d4b2e926-9c93-4f67-aec1-\
ea0a746f0873"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]]}], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]]}]], "Output",
 CellChangeTimes->{3.807087206817259*^9, 
  3.807174182469942*^9},ExpressionUUID->"1358eb29-49ea-4c79-8af5-\
421d9dc5315b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figure4b1", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"24", " ", 
      SuperscriptBox["G", "2"], " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{"n", ",", 
         RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{"n", ",", 
         RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
      SubscriptBox["C", 
       SubsuperscriptBox["ES", "1", "2"]]}], 
     RowBox[{
      SuperscriptBox["r", "6"], " ", 
      SubscriptBox["m", "1"]}]]}], "+", 
   FractionBox[
    RowBox[{"6", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubscriptBox["m", "1"]}]], "+", 
   FractionBox[
    RowBox[{"12", " ", 
     SuperscriptBox["G", "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubscriptBox["m", "1"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubscriptBox["m", "1"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["G", "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubscriptBox["m", "1"]}]]}]}]], "Input",
 CellChangeTimes->{{3.807087595263088*^9, 
  3.80708759988138*^9}},ExpressionUUID->"4ea15d68-4ed8-417f-80e8-\
f1d966694703"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"24", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubscriptBox["m", "1"]}]]}], "+", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "+", 
  FractionBox[
   RowBox[{"12", " ", 
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]]}]], "Output",
 CellChangeTimes->{3.807087600427092*^9, 
  3.807174182517434*^9},ExpressionUUID->"b1ad4989-378b-49ca-8bf0-\
22aae2685779"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figure4b2", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"6", " ", 
      SuperscriptBox["G", "2"], " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{"n", ",", 
         RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
      SubscriptBox["C", 
       SubsuperscriptBox["ES", "1", "2"]]}], 
     RowBox[{
      SuperscriptBox["r", "6"], " ", 
      SubscriptBox["m", "1"]}]]}], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubscriptBox["m", "1"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["G", "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubscriptBox["m", "1"]}]]}]}]], "Input",
 CellChangeTimes->{{3.807087643309546*^9, 
  3.8070876468148813`*^9}},ExpressionUUID->"7fb51e63-710d-4a0e-a7c8-\
fac59458aab5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"6", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubscriptBox["m", "1"]}]]}], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]]}]], "Output",
 CellChangeTimes->{3.807087647448022*^9, 
  3.8071741825589323`*^9},ExpressionUUID->"382b74f1-9201-41f8-80f0-\
a6a39c7e6648"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figure5a1", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"a", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"6", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"a", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]]}]}]], "Input",
 CellChangeTimes->{{3.8070914682722*^9, 
  3.807091471699135*^9}},ExpressionUUID->"39ac81a0-a2cd-48ab-adf8-\
a024ca2a79dc"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"a", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"a", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]]}]], "Output",
 CellChangeTimes->{3.8070914724116488`*^9, 
  3.8071741826041527`*^9},ExpressionUUID->"7f84e00e-983f-4a8a-a741-\
33ebc44ad64d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figure5b1", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"15", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"12", " ", 
     SuperscriptBox["G", "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "-", 
   FractionBox[
    RowBox[{"6", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["G", "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubsuperscriptBox["m", "1", "2"]}]]}]}]], "Input",
 CellChangeTimes->{{3.8070917142954683`*^9, 
  3.807091717489595*^9}},ExpressionUUID->"7c7e52c2-9210-4edc-808d-\
6e13a1cf7bdd"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"15", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"12", " ", 
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]]}]], "Output",
 CellChangeTimes->{3.807091718013165*^9, 
  3.807174182650928*^9},ExpressionUUID->"d041a932-8956-492c-8243-\
7f4c531255e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figure5a2", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"a", "[", "1", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "-", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "+", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "+", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"a", "[", "1", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "-", 
   FractionBox[
    RowBox[{"G", " ", 
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]], " ", 
     SubscriptBox["m", "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]]}]}]], "Input",
 CellChangeTimes->{{3.807091868607664*^9, 
  3.807091870621293*^9}},ExpressionUUID->"31f46ead-38bd-4d6d-b14d-\
e2f317efc551"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"a", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"a", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]]}]], "Output",
 CellChangeTimes->{3.807091871194605*^9, 
  3.8071741827167177`*^9},ExpressionUUID->"299cd16b-1978-4a64-b5ac-\
ac1e58d495d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figure5b2", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]], " ", 
     SubsuperscriptBox["m", "2", "2"]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "-", 
   FractionBox[
    RowBox[{"6", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]], " ", 
     SubsuperscriptBox["m", "2", "2"]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["BS", "1", "3"]], " ", 
     SubsuperscriptBox["m", "2", "2"]}], 
    RowBox[{
     SuperscriptBox["r", "6"], " ", 
     SubsuperscriptBox["m", "1", "3"]}]]}]}]], "Input",
 CellChangeTimes->{{3.807091901240945*^9, 3.807091904892449*^9}, 
   3.807091969744759*^9},ExpressionUUID->"091edb25-796a-40c0-817f-\
9576f00799da"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubsuperscriptBox["m", "2", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubsuperscriptBox["m", "2", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubsuperscriptBox["m", "2", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]]}]], "Output",
 CellChangeTimes->{3.807091905519968*^9, 3.8070919703385267`*^9, 
  3.80717418272722*^9},ExpressionUUID->"391b0ac9-6c1b-4c49-a5e7-2dffd36c235b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"figure6", "=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"dot", "[", 
          RowBox[{"n", ",", 
           RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"]}], "-", 
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"S", "[", "1", "]"}], ",", 
         RowBox[{"S", "[", "1", "]"}]}], "]"}]}], ")"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["E2S", "1", "4"]], " ", 
    SubsuperscriptBox["m", "2", "2"]}], 
   RowBox[{"24", " ", 
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]]}]], "Input",
 CellChangeTimes->{{3.807091197960559*^9, 3.807091213119759*^9}, {
   3.8070914823391447`*^9, 3.807091533100408*^9}, 3.8071022097054043`*^9, {
   3.8071022553468018`*^9, 
   3.807102258629253*^9}},ExpressionUUID->"e82745ce-7e47-449e-ba0d-\
c4a28c5eeed5"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["G", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"dot", "[", 
         RowBox[{"n", ",", 
          RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"]}], "-", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}]}], ")"}], "2"], " ", 
   SubscriptBox["C", 
    SubsuperscriptBox["E2S", "1", "4"]], " ", 
   SubsuperscriptBox["m", "2", "2"]}], 
  RowBox[{"24", " ", 
   SuperscriptBox["r", "6"], " ", 
   SubsuperscriptBox["m", "1", "3"]}]]], "Output",
 CellChangeTimes->{
  3.807091213577137*^9, 3.8070914316153*^9, {3.8070914864872723`*^9, 
   3.8070915336167917`*^9}, 3.807102210448679*^9, 3.807102259076125*^9, 
   3.807174182773129*^9},ExpressionUUID->"2605b608-99c7-4567-9c76-\
c862e4c63fb5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Effective action", "Section",
 CellChangeTimes->{{3.807090921502158*^9, 
  3.807090923965188*^9}},ExpressionUUID->"38ebb1eb-3cb6-4b8a-825e-\
7ce6bfdb7b1a"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["S", "1"], "2"], "-", 
    SuperscriptBox[
     SubscriptBox["S", "2"], "2"]}], TraditionalForm]],ExpressionUUID->
  "af21935d-628a-4ae7-ba07-afa0a7f87931"],
 " leading order"
}], "Subsection",
 CellChangeTimes->{{3.8070924533890953`*^9, 
  3.807092474718758*^9}},ExpressionUUID->"64f90b0d-c1b1-4ad0-9081-\
bdd1c56a6a22"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"L", "[", "LO", "]"}], "[", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["S", "1"], "2"], ",", 
    SuperscriptBox[
     SubscriptBox["S", "2"], "2"]}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{"figure2a1", "+", "figure2a2", "+", "figure2a3"}], ")"}]}], "+",
     "figure3c1", "+", "figure3d1", "+", "figure4b1"}], "//.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"v", "[", "i_", "]"}], "\[RuleDelayed]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "i_", "]"}], "\[RuleDelayed]", "0"}], ",", 
     RowBox[{
      RowBox[{"dS", "[", "i_", "]"}], "\[RuleDelayed]", "0"}], ",", 
     RowBox[{
      RowBox[{"ddS", "[", "i_", "]"}], "\[RuleDelayed]", "0"}], ",", 
     RowBox[{
      SuperscriptBox["G", "2"], "\[Rule]", "0"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.807092857395999*^9, 3.8070928718022413`*^9}, {
   3.8070960084023933`*^9, 3.80709607493652*^9}, {3.807096225378048*^9, 
   3.8070962807826653`*^9}, {3.807096325491781*^9, 3.8070963562053633`*^9}, {
   3.807096535703774*^9, 3.8070965789360323`*^9}, {3.8070969503174753`*^9, 
   3.8070969820594*^9}, 
   3.807097565629068*^9},ExpressionUUID->"6472a544-4b3f-4b8d-bd34-\
59bd43533b70"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{"105", " ", "G", " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{"n", ",", 
         RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{"n", ",", 
         RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
      SubscriptBox["C", 
       SubsuperscriptBox["ES", "1", "2"]], " ", 
      SubscriptBox["C", 
       SubsuperscriptBox["ES", "2", "2"]]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "5"], " ", 
      SubscriptBox["m", "1"], " ", 
      SubscriptBox["m", "2"]}]], "-", 
    FractionBox[
     RowBox[{"15", " ", "G", " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{"n", ",", 
         RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
      SubscriptBox["C", 
       SubsuperscriptBox["ES", "1", "2"]], " ", 
      SubscriptBox["C", 
       SubsuperscriptBox["ES", "2", "2"]]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "5"], " ", 
      SubscriptBox["m", "1"], " ", 
      SubscriptBox["m", "2"]}]], "-", 
    FractionBox[
     RowBox[{"15", " ", "G", " ", 
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
      SubscriptBox["C", 
       SubsuperscriptBox["ES", "1", "2"]], " ", 
      SubscriptBox["C", 
       SubsuperscriptBox["ES", "2", "2"]]}], 
     RowBox[{
      SuperscriptBox["r", "5"], " ", 
      SubscriptBox["m", "1"], " ", 
      SubscriptBox["m", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "G", " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"S", "[", "1", "]"}], ",", 
         RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
      SubscriptBox["C", 
       SubsuperscriptBox["ES", "1", "2"]], " ", 
      SubscriptBox["C", 
       SubsuperscriptBox["ES", "2", "2"]]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "5"], " ", 
      SubscriptBox["m", "1"], " ", 
      SubscriptBox["m", "2"]}]], "-", 
    FractionBox[
     RowBox[{"15", " ", "G", " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{"n", ",", 
         RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "2", "]"}], ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
      SubscriptBox["C", 
       SubsuperscriptBox["ES", "1", "2"]], " ", 
      SubscriptBox["C", 
       SubsuperscriptBox["ES", "2", "2"]]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "5"], " ", 
      SubscriptBox["m", "1"], " ", 
      SubscriptBox["m", "2"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "G", " ", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "2", "]"}], ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
      SubscriptBox["C", 
       SubsuperscriptBox["ES", "1", "2"]], " ", 
      SubscriptBox["C", 
       SubsuperscriptBox["ES", "2", "2"]]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "5"], " ", 
      SubscriptBox["m", "1"], " ", 
      SubscriptBox["m", "2"]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.807092872580594*^9, 3.807096075920891*^9, 3.807096357135084*^9, {
   3.807096571056848*^9, 3.807096579562347*^9}, 3.80709698274892*^9, 
   3.807097566729477*^9, 
   3.807174191875952*^9},ExpressionUUID->"fada460b-2005-4e24-ae70-\
f4f3f665e690"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["S", "1"], "2"], "-", 
    SuperscriptBox[
     SubscriptBox["S", "2"], "2"]}], TraditionalForm]],ExpressionUUID->
  "1b33262a-b68d-4198-82f2-a8e1441d3877"],
 " sub-leading order"
}], "Subsection",
 CellChangeTimes->{{3.8070924851644907`*^9, 
  3.807092490061027*^9}},ExpressionUUID->"eccbf4e4-6312-47c1-83a6-\
68b94279ca62"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"L", "[", "NLO", "]"}], "[", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["S", "1"], "2"], ",", 
    SuperscriptBox[
     SubscriptBox["S", "2"], "2"]}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{"figure2a1", "+", "figure2a2", "+", "figure2a3"}], ")"}]}], "+",
     "figure3c1", "+", "figure3d1", "+", "figure4b1", "-", 
    RowBox[{
     RowBox[{"L", "[", "LO", "]"}], "[", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["S", "1"], "2"], ",", 
      SuperscriptBox[
       SubscriptBox["S", "2"], "2"]}], "]"}]}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.807091057458457*^9, 3.807091058475894*^9}, {
  3.8070910912377367`*^9, 3.807091100488248*^9}, {3.807096212450636*^9, 
  3.807096220866334*^9}, {3.8070965886735086`*^9, 3.807096601369207*^9}, {
  3.807097568956491*^9, 
  3.807097570939681*^9}},ExpressionUUID->"532bc593-fe55-4a0e-aff2-\
76940119f395"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"57", " ", 
     SuperscriptBox["G", "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
     SubscriptBox["C", 
      SubsuperscriptBox["ES", "1", "2"]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "6"], " ", 
     SubscriptBox["m", "1"]}]]}], "+", 
  FractionBox[
   RowBox[{"9", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", 
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "-", 
  FractionBox[
   RowBox[{"108", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "+", 
  FractionBox[
   RowBox[{"18", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "+", 
  FractionBox[
   RowBox[{"54", " ", 
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "-", 
  FractionBox[
   RowBox[{"9", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "+", 
  FractionBox[
   RowBox[{"18", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "-", 
  FractionBox[
   RowBox[{"9", " ", 
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"945", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"ddS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"ddS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"21", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"45", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"21", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"13", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"45", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"ddS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"9", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"9", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"21", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"45", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"9", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"ddS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"45", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"45", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"9", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"21", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"315", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"75", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"45", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"9", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"45", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"735", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"135", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"21", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"135", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"33", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"315", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"45", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"45", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"9", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "-", 
  FractionBox[
   RowBox[{"75", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "2", "2"]]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubscriptBox["m", "1"], " ", 
    SubscriptBox["m", "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.807091101138286*^9, {3.807096590493042*^9, 3.807096602028153*^9}, 
   3.807096986804338*^9, 3.8070975720577917`*^9, 
   3.807174192071177*^9},ExpressionUUID->"d2eb05d7-78c6-4916-a2af-\
6983e57cafa0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["S", "1"], "3"], "-", 
    SubscriptBox["S", "2"]}], TraditionalForm]],ExpressionUUID->
  "72e4489a-4bde-4653-907e-76ea8ae3420c"],
 " leading order"
}], "Subsection",
 CellChangeTimes->{{3.8070973604666243`*^9, 
  3.8070973653609333`*^9}},ExpressionUUID->"8328451f-ee8b-4e23-9747-\
a57b649cdfd7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"L", "[", "LO", "]"}], "[", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["S", "1"], "3"], ",", 
    SubscriptBox["S", "2"]}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
    "figure2b1", "+", "figure2b2", "+", "figure2b3", "+", "figure2b4", "+", 
     "figure3b1", "+", "figure3b2", "+", "figure3d2", "+", "figure4a1", "+", 
     "figure4a2", "+", "figure4b2", "+", "figure5a1", "+", "figure5b1"}], "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "i_", "]"}], "\[RuleDelayed]", "0"}], ",", 
      RowBox[{
       RowBox[{"a", "[", "i_", "]"}], "\[RuleDelayed]", "0"}], ",", 
      RowBox[{
       RowBox[{"dS", "[", "i_", "]"}], "\[RuleDelayed]", "0"}], ",", 
      RowBox[{
       RowBox[{"ddS", "[", "i_", "]"}], "\[RuleDelayed]", "0"}], ",", 
      RowBox[{
       SuperscriptBox["G", "2"], "\[Rule]", "0"}]}], "}"}]}], "//", 
   "Factor"}]}]], "Input",
 CellChangeTimes->{{3.807097378860778*^9, 3.807097513472254*^9}, {
  3.8070975535375557`*^9, 3.8070975620142*^9}, {3.80709796705453*^9, 
  3.8070979838841248`*^9}},ExpressionUUID->"90d81156-d155-4ec4-83cc-\
92ce1480b3cb"],

Cell[BoxData[
 FractionBox[
  RowBox[{"G", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"35", " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{"n", ",", 
         RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}]}], "-", 
     RowBox[{"15", " ", 
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
      RowBox[{"dot", "[", 
       RowBox[{"n", ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}]}], "-", 
     RowBox[{"15", " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{"n", ",", 
         RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "2", "]"}]}], "]"}]}]}], ")"}], " ", 
   SubscriptBox["C", 
    SubsuperscriptBox["BS", "1", "3"]]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["r", "5"], " ", 
   SubsuperscriptBox["m", "1", "2"]}]]], "Output",
 CellChangeTimes->{{3.8070974956409492`*^9, 3.807097513772841*^9}, 
   3.8070976189293528`*^9, 3.807097995296967*^9, 3.8071741921428137`*^9, 
   3.807180301258513*^9},ExpressionUUID->"6b35f8fe-7ad8-40e8-8d86-\
83955865a02b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["S", "1"], "3"], "-", 
    SubscriptBox["S", "2"]}], TraditionalForm]],ExpressionUUID->
  "3aa891be-e0b6-4664-87db-228d3b6df98b"],
 " sub-leading order"
}], "Subsection",
 CellChangeTimes->{{3.807097626304427*^9, 
  3.807097629456077*^9}},ExpressionUUID->"7bb84a9c-fd10-4d9e-aa69-\
22e2285e9780"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"L", "[", "NLO", "]"}], "[", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["S", "1"], "3"], ",", 
    SubscriptBox["S", "2"]}], "]"}], "=", 
  RowBox[{
   RowBox[{
   "figure2b1", "+", "figure2b2", "+", "figure2b3", "+", "figure2b4", "+", 
    "figure3b1", "+", "figure3b2", "+", "figure3d2", "+", "figure4a1", "+", 
    "figure4a2", "+", "figure4b2", "+", "figure5a1", "+", "figure5b1", "-", 
    RowBox[{
     RowBox[{"L", "[", "LO", "]"}], "[", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["S", "1"], "3"], ",", 
      SubscriptBox["S", "2"]}], "]"}]}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.807097637973886*^9, 3.807097648230391*^9}, {
   3.807097743181128*^9, 3.807097744546954*^9}, 
   3.807097993227891*^9},ExpressionUUID->"2c9174fe-c855-42c2-b7fd-\
ae8d34b2bec2"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"35", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"315", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"25", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"6", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"a", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"25", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"12", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"a", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"a", "[", "2", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"10", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"35", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"175", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"35", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"a", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"a", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"25", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"175", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"175", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "2", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"25", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"25", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"25", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"245", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"35", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"35", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"10", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"45", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"10", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "2", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"35", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"175", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"75", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"85", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"17", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"95", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"19", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"45", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"11", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"11", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"45", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"45", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"55", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"11", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"65", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"13", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"45", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"65", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"13", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"245", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"145", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"29", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"45", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"65", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"13", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"a", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"a", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"40", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "+", 
  FractionBox[
   RowBox[{"18", " ", 
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "-", 
  FractionBox[
   RowBox[{"24", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "+", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "+", 
  FractionBox[
   RowBox[{"9", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubscriptBox["m", "1"]}]], "-", 
  FractionBox[
   RowBox[{"115", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"51", " ", 
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"45", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"9", " ", 
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"12", " ", 
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]]}]], "Output",
 CellChangeTimes->{3.807097745130121*^9, 3.8070979961445017`*^9, 
  3.8071741921997766`*^9, 
  3.807180302182043*^9},ExpressionUUID->"59282450-87d5-4263-aa71-\
0e0f28ee3e5b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["S", "1"], "4"], TraditionalForm]],ExpressionUUID->
  "c98a020d-a29f-4103-bf6a-0d6a2852cbf8"],
 " leading order"
}], "Subsection",
 CellChangeTimes->{{3.8071005079008713`*^9, 
  3.807100512315584*^9}},ExpressionUUID->"4dced687-4826-4404-90c6-\
f35324a672a7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"L", "[", "LO", "]"}], "[", 
   SuperscriptBox[
    SubscriptBox["S", "1"], "4"], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
    "figure2c1", "+", "figure2c2", "+", "figure2c3", "+", "figure3a1", "+", 
     "figure3a2", "+", "figure3c2", "+", "figure4a3", "+", "figure5a2", "+", 
     "figure5b2", "+", "figure6"}], "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "i_", "]"}], "\[RuleDelayed]", "0"}], ",", 
      RowBox[{
       RowBox[{"a", "[", "i_", "]"}], "\[RuleDelayed]", "0"}], ",", 
      RowBox[{
       RowBox[{"dS", "[", "i_", "]"}], "\[RuleDelayed]", "0"}], ",", 
      RowBox[{
       RowBox[{"ddS", "[", "i_", "]"}], "\[RuleDelayed]", "0"}], ",", 
      RowBox[{
       SuperscriptBox["G", "2"], "\[Rule]", "0"}]}], "}"}]}], "//", 
   "Factor"}]}]], "Input",
 CellChangeTimes->{{3.807100658525275*^9, 3.807100680713601*^9}, {
  3.8071007555602217`*^9, 3.807100809829686*^9}, {3.8071022715480127`*^9, 
  3.807102273325062*^9}},ExpressionUUID->"4724e424-7648-41bd-93b1-\
52a96ade878f"],

Cell[BoxData[
 FractionBox[
  RowBox[{"G", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"35", " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{"n", ",", 
         RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"]}], "-", 
     RowBox[{"30", " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{"n", ",", 
         RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "1", "]"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"S", "[", "1", "]"}], ",", 
         RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"]}]}], ")"}], " ", 
   SubscriptBox["C", 
    SubsuperscriptBox["ES", "1", "4"]], " ", 
   SubscriptBox["m", "2"]}], 
  RowBox[{"8", " ", 
   SuperscriptBox["r", "5"], " ", 
   SubsuperscriptBox["m", "1", "3"]}]]], "Output",
 CellChangeTimes->{3.807100810916276*^9, 3.807102283135983*^9, 
  3.807174192250061*^9, 
  3.807200219148262*^9},ExpressionUUID->"75ada473-db1b-41ab-9233-\
b17f6f13c83a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"L", "[", "NLO", "]"}], "[", 
   SuperscriptBox[
    SubscriptBox["S", "1"], "4"], "]"}], "=", 
  RowBox[{
   RowBox[{
   "figure2c1", "+", "figure2c2", "+", "figure2c3", "+", "figure3a1", "+", 
    "figure3a2", "+", "figure3c2", "+", "figure4a3", "+", "figure5a2", "+", 
    "figure5b2", "+", "figure6", "-", 
    RowBox[{
     RowBox[{"L", "[", "LO", "]"}], "[", 
     SuperscriptBox[
      SubscriptBox["S", "1"], "4"], "]"}]}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.807100841766595*^9, 3.8071008537740192`*^9}, {
  3.807102277657415*^9, 
  3.807102279887609*^9}},ExpressionUUID->"2a4e0958-7d20-485c-9eae-\
088b6adf7eec"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"a", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"a", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"35", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"315", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"ddS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "3"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"dS", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"dS", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"ddS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"a", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"ddS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"6", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"6", " ", 
    SuperscriptBox["r", "3"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"a", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"35", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"35", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"35", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "3"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"dS", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"dS", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{"n", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "G", " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"45", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"9", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"245", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"21", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"105", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"45", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"9", " ", "G", " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "5"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"9", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"], " ", 
    SubsuperscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"], "2"], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubsuperscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"], "2"], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SubsuperscriptBox["C", 
     SubsuperscriptBox["ES", "1", "2"], "2"], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"35", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubscriptBox["m", "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubsuperscriptBox["m", "2", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubsuperscriptBox["m", "2", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["BS", "1", "3"]], " ", 
    SubsuperscriptBox["m", "2", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["E2S", "1", "4"]], " ", 
    SubsuperscriptBox["m", "2", "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["E2S", "1", "4"]], " ", 
    SubsuperscriptBox["m", "2", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["E2S", "1", "4"]], " ", 
    SubsuperscriptBox["m", "2", "2"]}], 
   RowBox[{"24", " ", 
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"285", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "4"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubsuperscriptBox["m", "2", "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"243", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{"n", ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"S", "[", "1", "]"}]}], "]"}], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubsuperscriptBox["m", "2", "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["G", "2"], " ", 
    SuperscriptBox[
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"S", "[", "1", "]"}], ",", 
       RowBox[{"S", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SubscriptBox["C", 
     SubsuperscriptBox["ES", "1", "4"]], " ", 
    SubsuperscriptBox["m", "2", "2"]}], 
   RowBox[{
    SuperscriptBox["r", "6"], " ", 
    SubsuperscriptBox["m", "1", "3"]}]]}]], "Output",
 CellChangeTimes->{
  3.807100854342723*^9, {3.807102280535523*^9, 3.807102283771985*^9}, 
   3.807102342248486*^9, 3.80717419228979*^9, 
   3.807200219819785*^9},ExpressionUUID->"f5882fba-2859-4bb4-811c-\
20589c92ccb6"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 1052},
WindowMargins->{{1920, Automatic}, {0, Automatic}},
FrontEndVersion->"11.2 for Linux x86 (64-bit) (September 10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 163, 3, 68, "Section",ExpressionUUID->"0c703938-f44e-4957-822d-c0a81dc282bc"],
Cell[CellGroupData[{
Cell[768, 29, 49796, 1508, 1338, "Input",ExpressionUUID->"cc413a40-0879-41bc-b835-197b18782a3e"],
Cell[50567, 1539, 48261, 1507, 1285, "Output",ExpressionUUID->"5a57a47f-4c0a-419f-9220-f7a7bd599e97"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98865, 3051, 55871, 1677, 1503, "Input",ExpressionUUID->"943e56c9-b855-4993-80ab-8881e9aeb23e"],
Cell[154739, 4730, 54170, 1676, 1511, "Output",ExpressionUUID->"f3e1dacc-5809-4b37-9a0c-a6d0498d4c3d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208946, 6411, 949, 23, 31, "Input",ExpressionUUID->"687ac432-617f-4642-a63e-613b70fe979d"],
Cell[209898, 6436, 1059, 22, 63, "Output",ExpressionUUID->"19ab78e3-f064-49bf-afdb-d7e421c2fe8a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[210994, 6463, 22567, 688, 667, "Input",ExpressionUUID->"be69bf82-060e-43bb-aca1-ce7d3c6e17b8"],
Cell[233564, 7153, 21854, 687, 609, "Output",ExpressionUUID->"324be60a-5ea7-4349-ba7c-10fdd917b12f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[255455, 7845, 38154, 1155, 1137, "Input",ExpressionUUID->"c806bc42-b7b4-4b1d-8bce-a6c3589c5ba4"],
Cell[293612, 9002, 36971, 1154, 1141, "Output",ExpressionUUID->"8fe38406-d835-40b0-9e3c-6115979281b2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[330620, 10161, 35878, 1076, 1073, "Input",ExpressionUUID->"70b7b6de-a575-422f-a70e-a7ecc9476e08"],
Cell[366501, 11239, 34777, 1075, 1077, "Output",ExpressionUUID->"b15ac02b-c33e-46bb-81b9-a1740898b985"]
}, Open  ]],
Cell[CellGroupData[{
Cell[401315, 12319, 9450, 286, 322, "Input",ExpressionUUID->"e8c3f864-2b8e-459f-a1c5-3ae6d380dbc4"],
Cell[410768, 12607, 9133, 284, 326, "Output",ExpressionUUID->"4ef668c1-c13a-49a4-a074-f27f184f189f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[419938, 12896, 21421, 647, 698, "Input",ExpressionUUID->"b19ade3c-effd-4b2e-88a9-b856c04b5ae1"],
Cell[441362, 13545, 20750, 646, 702, "Output",ExpressionUUID->"5f9e9ba9-59fa-4b5b-9269-c332b2de7f51"]
}, Open  ]],
Cell[CellGroupData[{
Cell[462149, 14196, 13566, 410, 386, "Input",ExpressionUUID->"e33dd520-3a3e-4152-bdcc-d6e20897ca4f"],
Cell[475718, 14608, 13127, 409, 390, "Output",ExpressionUUID->"65f305e6-5d4e-4366-9fba-a3e890a2d655"]
}, Open  ]],
Cell[CellGroupData[{
Cell[488882, 15022, 13672, 408, 446, "Input",ExpressionUUID->"a3ec64d4-4f7e-43b5-8760-ebde3cbdc44a"],
Cell[502557, 15432, 13235, 407, 454, "Output",ExpressionUUID->"7c79bd1a-f970-4c33-8011-4f5fc2245fde"]
}, Open  ]],
Cell[CellGroupData[{
Cell[515829, 15844, 5005, 150, 130, "Input",ExpressionUUID->"f8946642-9cd9-4e58-b834-695de035eaf6"],
Cell[520837, 15996, 4828, 149, 134, "Output",ExpressionUUID->"ce541974-b116-40e0-b6ca-b00e7add97cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[525702, 16150, 1238, 36, 66, "Input",ExpressionUUID->"634a76da-2f93-44f4-9360-a0e7b50bce31"],
Cell[526943, 16188, 1174, 35, 70, "Output",ExpressionUUID->"4cc4ee19-7e30-4a4f-aa1d-1119c6e45f2a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[528154, 16228, 1657, 50, 66, "Input",ExpressionUUID->"9a91d0e5-0da4-45cd-b3d3-2c7818a656a5"],
Cell[529814, 16280, 1578, 49, 70, "Output",ExpressionUUID->"866d353c-7b9a-45c8-ba3c-ea69b1547d0f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[531429, 16334, 2467, 75, 66, "Input",ExpressionUUID->"1a8475da-aa6e-49ed-9476-9203d1031eb9"],
Cell[533899, 16411, 2365, 74, 70, "Output",ExpressionUUID->"299d0a50-07d6-4000-a8dd-21eb4f8c6d53"]
}, Open  ]],
Cell[CellGroupData[{
Cell[536301, 16490, 2276, 71, 64, "Input",ExpressionUUID->"e0903262-62dd-4170-b419-0f3ec1a04e89"],
Cell[538580, 16563, 2178, 70, 68, "Output",ExpressionUUID->"fdf14571-1bf0-4606-89c4-5d930255f5c9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[540795, 16638, 3663, 113, 126, "Input",ExpressionUUID->"91639eb6-7efd-4806-bdb0-b13e99068245"],
Cell[544461, 16753, 3523, 112, 130, "Output",ExpressionUUID->"2d0ea919-7a63-476f-93fb-8c4f5cf756ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[548021, 16870, 1673, 50, 68, "Input",ExpressionUUID->"b63f0ae5-dc8d-488e-84f2-bb7fad5e799f"],
Cell[549697, 16922, 1596, 49, 72, "Output",ExpressionUUID->"3ec0589f-fed3-4eef-aef0-bb1270194bcb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[551330, 16976, 2724, 85, 64, "Input",ExpressionUUID->"a3e8f118-1510-4183-9b61-fd25e9c9d2aa"],
Cell[554057, 17063, 2610, 84, 68, "Output",ExpressionUUID->"7a71f3a9-216b-43ac-9535-26142805afdf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[556704, 17152, 2274, 71, 64, "Input",ExpressionUUID->"08282cfc-da0b-41cc-acf9-1865ad919af6"],
Cell[558981, 17225, 2174, 70, 68, "Output",ExpressionUUID->"e90cc1d7-b784-4677-821e-c8d9b87c8032"]
}, Open  ]],
Cell[CellGroupData[{
Cell[561192, 17300, 2432, 74, 66, "Input",ExpressionUUID->"f83c40d6-f063-4dde-a658-31dfb22f9770"],
Cell[563627, 17376, 2329, 73, 70, "Output",ExpressionUUID->"cf96726d-fc25-4511-b843-1905fd8ae7b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[565993, 17454, 2242, 70, 64, "Input",ExpressionUUID->"cd7b4a4b-1e03-4e3a-8430-b4d514fec7b8"],
Cell[568238, 17526, 2147, 69, 68, "Output",ExpressionUUID->"59fcefa1-8626-4b50-a751-a0ffd509f253"]
}, Open  ]],
Cell[CellGroupData[{
Cell[570422, 17600, 1177, 36, 66, "Input",ExpressionUUID->"d4b2e926-9c93-4f67-aec1-ea0a746f0873"],
Cell[571602, 17638, 1113, 35, 70, "Output",ExpressionUUID->"1358eb29-49ea-4c79-8af5-421d9dc5315b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[572752, 17678, 2683, 85, 64, "Input",ExpressionUUID->"4ea15d68-4ed8-417f-80e8-f1d966694703"],
Cell[575438, 17765, 2572, 84, 68, "Output",ExpressionUUID->"b1ad4989-378b-49ca-8bf0-22aae2685779"]
}, Open  ]],
Cell[CellGroupData[{
Cell[578047, 17854, 1688, 53, 64, "Input",ExpressionUUID->"7fb51e63-710d-4a0e-a7c8-fac59458aab5"],
Cell[579738, 17909, 1608, 52, 68, "Output",ExpressionUUID->"382b74f1-9201-41f8-80f0-a6a39c7e6648"]
}, Open  ]],
Cell[CellGroupData[{
Cell[581383, 17966, 6962, 209, 185, "Input",ExpressionUUID->"39ac81a0-a2cd-48ab-adf8-a024ca2a79dc"],
Cell[588348, 18177, 6732, 208, 189, "Output",ExpressionUUID->"7f84e00e-983f-4a8a-a741-33ebc44ad64d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[595117, 18390, 2421, 74, 66, "Input",ExpressionUUID->"7c7e52c2-9210-4edc-808d-6e13a1cf7bdd"],
Cell[597541, 18466, 2318, 73, 70, "Output",ExpressionUUID->"d041a932-8956-492c-8243-7f4c531255e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[599896, 18544, 4978, 151, 130, "Input",ExpressionUUID->"31f46ead-38bd-4d6d-b14d-e2f317efc551"],
Cell[604877, 18697, 4802, 150, 134, "Output",ExpressionUUID->"299cd16b-1978-4a64-b5ac-ac1e58d495d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[609716, 18852, 1632, 49, 66, "Input",ExpressionUUID->"091edb25-796a-40c0-817f-9576f00799da"],
Cell[611351, 18903, 1554, 47, 70, "Output",ExpressionUUID->"391b0ac9-6c1b-4c49-a5e7-2dffd36c235b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[612942, 18955, 967, 27, 66, "Input",ExpressionUUID->"e82745ce-7e47-449e-ba0d-c4a28c5eeed5"],
Cell[613912, 18984, 910, 26, 70, "Output",ExpressionUUID->"2605b608-99c7-4567-9c76-c862e4c63fb5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[614871, 19016, 161, 3, 68, "Section",ExpressionUUID->"38ebb1eb-3cb6-4b8a-825e-7ce6bfdb7b1a"],
Cell[CellGroupData[{
Cell[615057, 19023, 413, 13, 55, "Subsection",ExpressionUUID->"64f90b0d-c1b1-4ad0-9081-bdd1c56a6a22"],
Cell[CellGroupData[{
Cell[615495, 19040, 1296, 34, 49, "Input",ExpressionUUID->"6472a544-4b3f-4b8d-bd34-59bd43533b70"],
Cell[616794, 19076, 3992, 117, 143, "Output",ExpressionUUID->"fada460b-2005-4e24-ae70-f4f3f665e690"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[620835, 19199, 417, 13, 55, "Subsection",ExpressionUUID->"eccbf4e4-6312-47c1-83a6-68b94279ca62"],
Cell[CellGroupData[{
Cell[621277, 19216, 998, 28, 49, "Input",ExpressionUUID->"532bc593-fe55-4a0e-aff2-76940119f395"],
Cell[622278, 19246, 105017, 3261, 2885, "Output",ExpressionUUID->"d2eb05d7-78c6-4916-a2af-6983e57cafa0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[727344, 22513, 388, 12, 55, "Subsection",ExpressionUUID->"8328451f-ee8b-4e23-9747-a57b649cdfd7"],
Cell[CellGroupData[{
Cell[727757, 22529, 1167, 30, 39, "Input",ExpressionUUID->"90d81156-d155-4ec4-83cc-92ce1480b3cb"],
Cell[728927, 22561, 1743, 50, 70, "Output",ExpressionUUID->"6b35f8fe-7ad8-40e8-8d86-83955865a02b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[730719, 22617, 388, 12, 55, "Subsection",ExpressionUUID->"7bb84a9c-fd10-4d9e-aa69-22e2285e9780"],
Cell[CellGroupData[{
Cell[731132, 22633, 848, 22, 39, "Input",ExpressionUUID->"2c9174fe-c855-42c2-b7fd-ae8d34b2bec2"],
Cell[731983, 22657, 84581, 2637, 2450, "Output",ExpressionUUID->"59282450-87d5-4263-aa71-0e0f28ee3e5b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[816613, 25300, 336, 10, 55, "Subsection",ExpressionUUID->"4dced687-4826-4404-90c6-f35324a672a7"],
Cell[CellGroupData[{
Cell[816974, 25314, 1082, 28, 39, "Input",ExpressionUUID->"4724e424-7648-41bd-93b1-52a96ade878f"],
Cell[818059, 25344, 1129, 34, 70, "Output",ExpressionUUID->"75ada473-db1b-41ab-9233-b17f6f13c83a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[819225, 25383, 684, 18, 39, "Input",ExpressionUUID->"2a4e0958-7d20-485c-9eae-088b6adf7eec"],
Cell[819912, 25403, 37564, 1169, 1032, "Output",ExpressionUUID->"f5882fba-2859-4bb4-811c-20589c92ccb6"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


